Distributed Equivalent Substitution Training for Large-Scale Recommender Systems

We present Distributed Equivalent Substitution (DES) training, a novel distributed training framework for large-scale recommender systems with dynamic sparse features. DES introduces fully synchronous training to large-scale recommendation system for the first time by reducing communication, thus making the training of commercial recommender systems converge faster and reach better CTR. DES requires much less communication by substituting the weights-rich operators with the computationally equivalent sub-operators and aggregating partial results instead of transmitting the huge sparse weights directly through the network. Due to the use of synchronous training on large-scale Deep Learning Recommendation Models (DLRMs), DES achieves higher AUC(Area Under ROC). We successfully apply DES training on multiple popular DLRMs of industrial scenarios. Experiments show that our implementation outperforms the state-of-the-art PS-based training framework, achieving up to 68.7% communication savings and higher throughput compared to other PS-based recommender systems.

==> code/multi_plot.py <==
# libraries and data
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
 
# Make a data frame
lr_des = np.array([0.747677,0.751593,0.754514,0.756365,0.760776,0.761347,0.76231,0.763286,0.760982,0.765143,0.763901,0.761974,0.76407,0.76668,0.768907,0.766465,0.76785,0.767553,0.769193,0.770073])
wd_des = np.array([0.746284,0.753159,0.756928,0.759879,0.759984,0.761967,0.761944,0.762548,0.764873,0.764757,0.765478,0.766894,0.765122,0.769726,0.765497,0.769841,0.768831,0.768583,0.769959,0.771898])
dfm_des = np.array([0.745121,0.753247,0.756741,0.761736,0.764972,0.76555,0.77455,0.77106,0.772455,0.766823,0.767306,0.771846,0.773654,0.773139,0.776451,0.777037,0.775896,0.771189,0.770909,0.776265])

lr_ps = np.array([0.64444,0.71984,0.73015,0.74192,0.74463,0.74658,0.74902,0.7512,0.75621,0.75875,0.75983,0.75994,0.760251,0.76057,0.76199,0.76331,0.76161,0.76434,0.76668,0.76561])
wd_ps = np.array([0.72268,0.74254,0.75231,0.75315,0.75583,0.75906,0.75906,0.76012,0.7614,0.76331,0.76196,0.76361,0.76005,0.7637,0.7644,0.7645,0.76514,0.76828,0.76841,0.76976])
dfm_ps = np.array([0.68513,0.74731,0.7592,0.75396,0.75606,0.76363,0.76409,0.76428,0.76719,0.76509,0.76948,0.76708,0.76933,0.77011,0.7679,0.77373,0.77255,0.76826,0.77166,0.77314])

df=pd.DataFrame({'x': [x*100 for x in range(1,21)], 'LR': lr_des, 'LR2': lr_ps, 'W&D': wd_des, 'W&D2': wd_ps, 'DeepFM': dfm_des, 'DeepFM2': dfm_ps})
name_list = ['LR', 'LR2', 'W&D', 'W&D2', 'DeepFM', 'DeepFM2']
name_iter = iter(name_list)

fig = plt.figure(figsize=(15, 5))
 
# Initialize the figure
plt.style.use('seaborn-darkgrid')
 
# create a color palette
#palette = plt.get_cmap('Set1')
 
# multiple line plot
num=0
for column in name_iter:
    num+=1
    print(num)
 
    # Find the right spot on the plot
    plt.subplot(1, 3, num)
 
    # Plot the lineplot
    column_1 = str(next(name_iter))
    plt.plot(df['x'], df[column], marker='o', color=(0.133, 0.545, 0.757), linewidth=2, alpha=0.9, label='DES')
    plt.plot(df['x'], df[column_1], marker='*', color=(0.999, 0.576, 0.031), linewidth=2, alpha=0.9, label='DiFacto')
 
    # Same limits for everybody!
    plt.xlim(0,2100)
    plt.ylim(0.64,0.78)
 
    # Not ticks everywhere
    if num not in [1] :
        plt.tick_params(labelleft=False)
 
    # Add title
    plt.title(column, loc='left', fontsize=12, fontweight=0 )
 
# general title
#plt.suptitle("AUC per iteration", fontsize=13, fontweight=0, color='black', style='italic', y=0.02)
plt.legend(loc="lower right", frameon=False)
 
# Axis title
# Axis title
fig.text(0.5, 0.02, 'Iteration', ha='center', va='center')
fig.text(0.06, 0.5, 'AUC', ha='center', va='center', rotation='vertical')

plt.savefig('plot.pdf')
plt.show()

==> code/stacked_barplot.py <==
import numpy as np
import matplotlib.pyplot as plt

def normalize(v):
    norm = np.sum(v)
    if norm == 0: 
       return v
    return v / norm

def stacked_bar(data,
                series_labels,
                category_labels=None,
                show_values=False,
                value_format="{}",
                y_label=None,
                grid=True,
                reverse=False):
    """Plots a stacked bar chart with the data and labels provided.

    data            -- 2d numpy array containing data for each series in rows
    series_labels   -- list of series labels (will appear in the legend)
    category_labels -- list of category labels (x-axis)
    show_values     -- If True then numeric value labels will be shown on each bar
    value_format    -- Format string for numeric value labels
    y_label         -- Label for y-axis
    grid            -- If True display grid
    reverse         -- If True reverse the order that the series are displayed
                       (left-to-right by default, reverse is right-to-left)
    """

    ny = len(data[0])
    ind = list(range(ny))

    axes = []
    cum_size = np.zeros(ny)

    data = np.array(data)
    saved_data = data
    #data = data.transpose()
    #transposed_data = []
    #for row in data:
    #    transposed_data.append(normalize(row))
    #transposed_data = np.array(transposed_data)
    #data = transposed_data.transpose()

    if reverse:
        data = np.flip(data, axis=1)
        category_labels = reversed(category_labels)

    color_list = [(187.0 / 255.0, 210 / 255.0, 237 / 255.0), (254 / 255.0, 198 / 255.0, 137 / 255.0)]
    for i, row_data in enumerate(data):
        axes.append(plt.bar(ind, row_data, bottom=cum_size, label=series_labels[i], color=color_list[i]))
        cum_size += row_data

    if category_labels:
        plt.xticks(ind, category_labels, rotation=60)

    if y_label:
        plt.ylabel(y_label)

    plt.legend(loc=1)#(bbox_to_anchor=(1.05, 1), loc=3, borderaxespad=0.)

    if grid:
        plt.grid()
    if show_values:
        for i, axis in enumerate(axes):
            for j, bar in enumerate(axis):
                w, h = bar.get_width(), bar.get_height()
                plt.text(bar.get_x() + w/2, bar.get_y() + h/2, 
                         value_format.format(saved_data[i][j]), ha="center", 
                         va="center")

    plt.tight_layout()


plt.figure(figsize=(5, 4))

series_labels = ['comp time (ms)', 'comm time (ms)']

data = [
    [160.99, 
    1215.8,
    1242.2,
    148.8,
    211.1,
    300.1],
    [164.11,
    270.37,
    309.28,
    60.8,
    117.7,
    96.7]
]

category_labels = ['LR/Mesh', 'W&D/Mesh', 'DeepFM/Mesh', 'LR/DES', 'W&D/DES', 'DeepFM/DES']

stacked_bar(
    data,
    series_labels,
    category_labels=category_labels,
    show_values=True,
    value_format="{:5.2f}",
    y_label="Time"
)

plt.savefig('bar.pdf')
plt.show()

